GreyConE: Greybox fuzzing+Concolic execution guided test generation for high level design

Exhaustive testing of high-level designs pose an arduous challenge due to complex branching conditions, loop structures and inherent concurrency of hardware designs. Test engineers aim to generate quality test-cases satisfying various code coverage metrics to ensure minimal presence of bugs in a design. Prior works in testing SystemC designs are time inefficient which obstruct achieving the desired coverage in shorter time-span. We interleave greybox fuzzing and concolic execution in a systematic manner and generate quality test-cases accelerating test coverage metrics. Our results outperform state-of-the-art methods in terms of number of test cases and branch-coverage for some of the benchmarks, and runtime for most of them.

==> codes/adpcm.cpp <==
while (true) {

        width.in_data = idata.read();
        divider = step_table[index];
        // Encode
        diff = (width.in_data - width.pre_data) & 0x0000ffff;
        if (diff[15] == 1) {
            width.diff_data = ((diff ^ 0xffff) + 1);
            neg_flag = true;
        }
        else {
            width.diff_data = diff;
            neg_flag = false;
        }
        ......... //assignments
        // Decode in the case of overflow
        if (width.enc_data > 7) {
            width.enc_data = 7;
            dec_tmp = width.enc_data * divider;
            remainder1 = dec_tmp.range(1, 0);
            if (remainder1 >= 2) {
                width.pre_data += (dec_tmp >> 2) + 1;
            }
            else {
                width.pre_data += (dec_tmp >> 2);
            }
        }
        else    
            { /*--Trojan logic --*/}
..............
}


==> codes/adpcm_encode.cpp <==
//Encode Logic
if (diff[15] == 1) {
    width.diff_data = ((diff ^ 0xffff) + 1);
    neg_flag = true;
}
else {
    width.diff_data = diff;
    neg_flag = false;
}
//Decode Logic
 if (width.enc_data > 7) {
    width.enc_data = 7;
    dec_tmp = width.enc_data * divider;
    remainder1 = dec_tmp.range(1, 0);
    if (remainder1 >= 2) {
        width.pre_data += (dec_tmp >> 2) + 1;
    }
    else {
        width.pre_data += (dec_tmp >> 2);
    }
}   


==> codes/aescode.cpp <==
#ifdef CWOM //trojan logic	
    if (data3[0] == -1460255950) //Trigger
        odata[(i * NB) + j] = (data1[i] $>>$ (j * 8));//Payload
    else  //Trojan free execution for output data
        odata[(i * NB) + j] = 0;
#endif

==> codes/decimation.cpp <==
while( true )
 {
    ......
   //Read input
   // Stage n (n = 1 to 5)
   // Shift data and store new data
  for (x = 0; x < TAPS-STAGEn; x++) {
      if( x == TAPS-STAGEn-1 )
      	buffer-n = 0;
      else 
     	buffer-n = bufferline-n[ BUFFER-SIZE-STAGEn-1 - x];
     //Write Sum of Product
     ......
}


==> codes/filt_interp.cpp <==
/*Trojan Triggers based on particular input combination*/
#elif defined(CWOM) ||defined(CWOM_TRI) 
    if(SoP4 == -.015985481441)//trigger
        odata_write = -0.26345;//payload
    else
        //Trojan free execution for odata_write
#endif

==> codes/idct.cpp <==
/* No Zero Column Test */
if (inptr[1]==0 && inptr[2]==0 && inptr[3]==0 &&
    inptr[4]==0 && inptr[5]==0 && inptr[6]==0 && 
    inptr[7] == 0) { //Branch 1
    workspace_t dcval = DEQUANTIZE(inptr[0], quantptr[0]) << PASS1_BITS;
    wsptr[DCTSIZE*0] = dcval;
    ....
    wsptr[DCTSIZE*7] = dcval;
    wsptr++; //advance pointers to next column
    continue; }
/* No Zero Row Test */
if (wsptr[1]==0 && wsptr[2]==0 && wsptr[3]==0 && 
    wsptr[4]==0 && wsptr[5]==0 && wsptr[6]==0 &&
    wsptr[7] == 0) { //Branch 2 
    sc_uint<8> dcval = range_limit[(int) DESCALE((INT32) wsptr[0], PASS1_BITS+3) & RANGE_MASK];
    outptr[0] = dcval;
    ....
    outptr[7] = dcval;
    wsptr += DCTSIZE;//advance pointer to next row 
    goto OUTPUT; }


==> codes/idct_sym.cpp <==
....
sc_int<16> inptr[8];
//Comment the scanning of concrete data from file input
//for ( int j = 0; j < 8; j++ ) {
      //inptr[j]    = input_coef.read();//reading input coefficient for IDCT
	s2e_make_symbolic(inptr, sizeof(inptr), "inptr");//making the inputs symbolic for symbolic run
	....
    //}


==> codes/md5c.cpp <==
// Main computational loop
while (1) {
m_inputLen = i_inputLen.read();
    /* Usage of assertion */
    assert( m_inputLen <= MD5C_INPUT_BUFSIZE );
    final = i_final.read();
    if( final == true ) {
      MD5Final(); }
}



==> codes/motiv_exe.c <==
int main(int argCount,char *argString[])
{
  FILE *stream; int number;

  while (!feof(stream))
   {
     fscanf(stream,"%d",&number);
     printf("\n--> %d",number);
     if (number%2==0 && number%3==0 )// Branch 1
       printf("\n%d divisible by both 2 and 3",number);
         else if (number%2==0 && number%3!=0)// Branch 2
	   printf("\n%d divisible by 2 only",number);
	     else if (number%2!=0 && number%3==0)// Branch 3
	       printf("\n%d divisible by 3 only",number);
	         else if (number%2!=0 || number%3!=0)// Branch 4
		   printf("\n%d not divisible by both 2 and 3",number);	
   }//End of while

   fclose(stream);
   return 0;
}//End of main


==> codes/motivatingEg.c <==
int controller(int stateA, int stateB)
{
  unsigned long long cycle=0,input = 101 ;
  bool switchA = FALSE;
    
  stateA+=input ; stateB-=input ;
  if(stateA != 23978 || stateB != 5687) ?\label{line:stateCheck}?
    exit(0) ;

  while(input){
      if(stateA == 23978 && stateB == 5678 && switchA == FALSE) ?\label{line:cond1}? // Branch 1
      {
        switchA = TRUE ; cycle++ ;
        swap(stateA,stateB) ;
        if(cycle >= 2^20-1) ?\label{line:trojan}? //Trojan 
        {
            switchA = FALSE ;
            swap(stateA,stateB) ;
        }
      }
      else if(switchA == TRUE) ?\label{line:cond2}? // Branch 2
      {
        stateA += 100 ; stateB -= 100 ;
        if(stateA == 23978 && stateB == 5678) ?\label{line:cond3}? // Branch 3
            switchA = FALSE ;
      }
      scanf("\n%d",input) ;
  }
}

==> codes/symb_exe.c <==
int main(void) {
    char str[3];

    printf("Enter two characters: ");

    if (!fgets(str, sizeof(str), stdin)) {
        return 1;
    }

    if (str[0] == '\n' || str[1] == '\n') {
        printf("Not enough characters\n");
    } else {
        if (str[0] >= 'a' && str[0] <= 'z') {
            printf("First char is lowercase\n");
        } else {
            printf("First char is not lowercase\n");
        }

        if (str[0] >= '0' && str[0] <= '9') {
            printf("First char is a digit\n");
        } else {
            printf("First char is not a digit\n");
        }

        if (str[0] == str[1]) {
            printf("First and second chars are the same\n");
        } else {
            printf("First and second chars are not the same\n");
        }
    }

    return 0;
}



==> codes/symb_in_eg.c <==
....
int num;
//Comment the scanning of concrete data from file input
//while (!feof(stream))
// {
//  fscanf(stream,"%d",&number);
   s2e_make_symbolic(num, sizeof(num), "num");// making the inputs symbolic for symbolic run
   ....
//}


==> codes/symb_in_eg.cpp <==
...
char str[3];
// Commenting out the scanning of inputs 
// printf("Enter two characters: ");
// if(!fgets(str, sizeof(str), stdin))
//   return 1;
s2e_make_symbolic(str, 2, "str"); // making the inputs symbolic for symbolic run
str[3] = 0;
...

